Carleman Lifting for Nonlinear System Identification with Guaranteed Error Bounds

This paper concerns identification of uncontrolled or closed loop nonlinear systems using a set of trajectories that are generated by the system in a domain of attraction. The objective is to ensure that the trajectories of the identified systems are close to the trajectories of the real system, as quantified by an error bound that is prescribed a priori. A majority of existing methods for nonlinear system identification rely on techniques such as neural networks, autoregressive moving averages, and spectral decomposition that do not provide systematic approaches to meet pre-defined error bounds. The developed method is based on Carleman linearization-based lifting of the nonlinear system to an infinite dimensional linear system. The linear system is then truncated to a suitable order, computed based on the prescribed error bound, and parameters of the truncated linear system are estimated from data. The effectiveness of the technique is demonstrated by identifying an approximation of the Van der Pol oscillator from data within a prescribed error bound.

==> code/Carleman_Linearisation.m <==
function A = Carleman_Linearisation (ind,val,n2)

n1=size(ind,2)-1;

M=[];
for i=1:n2
    M=[M;genpow(n1,i)];
end

e=eye(n1);

A=[];
for k=1:n2
    Arow=[];
    for l=1:n2
        for j=1:n1
            G1=genpow(n1,k);
            G2=genpow(n1,l);
            
            for m1=1:size(G1,1)
                for m2=1:size(G2,1)
                    
                    inexTemp=G2(m2,:)-G1(m1,:)+e(j,:);
                    
                   [Lia, Locb] = ismember([j,inexTemp],ind, 'rows');
                   if Lia==1
                    Atemp(j,m1,m2)=G1(m1,j)*Lia*(val(Locb));
                   else
                        Atemp(j,m1,m2)=0;
                   end
                   
                   
                end
            end
        
        end
        Akl=squeeze(sum(Atemp,1));
        Arow=[Arow,Akl];
        clear Atemp
    end
    
    A=[A;Arow(:,1:size(M,1))];
end

end



==> code/Error_bound_estimation.m <==
function EB=Error_bound_estimation(A)
t=0.02;
M=1;
R=4.1;
D_M=51.723;
% A=[0,1,0,0,0,0,0,0,0,0,0,0,0,0;-1,-1,0,0,0,0,1,0,0,0,0,0,0,0;0,0,0,2,0,0,0,0,0,0,0,0,0,0;0,0,-1,-1,1,0,0,0,0,0,1,0,0,0;0,0,0,-2,-2,0,0,0,0,0,0,2,0,0;0,0,0,0,0,0,3,0,0,0,0,0,0,0;0,0,0,0,0,-1,-1,2,0,0,0,0,0,0;0,0,0,0,0,0,-2,-2,1,0,0,0,0,0;0,0,0,0,0,0,0,-3,-3,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,4,0,0,0;0,0,0,0,0,0,0,0,0,-1,-1,3,0,0;0,0,0,0,0,0,0,0,0,0,-2,-2,2,0;0,0,0,0,0,0,0,0,0,0,0,-3,-3,1;0,0,0,0,0,0,0,0,0,0,0,0,-4,-4];
% A=[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,-1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-2,-2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,-1,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-2,-2,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,-3,-3,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,-1,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-2,-2,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,-3,-3,1,0,0,0,0,0,0,0,0,0,3,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-4,-4,0,0,0,0,0,0,0,0,0,0,4,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,4,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,-2,3,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,-3,2,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,-4,1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,-5,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,5,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,-2,4,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,-3,3,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,-4,2,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,-5,1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,-6];
N1=size(A,1);
Nt=0;
j=1;
while Nt(end)~=N1
    j=j+1;
    Nt=[Nt;Nt(end)+j];
end
% Nt(1)=[];
N=j-1;
Gamma(N)=max(norm(exp(A(N1-N:N1,N1-N:N1)),1))*N*D_M*M^(N+1)*R^(-2)*t;

for k=N-1:-1:1
    Akk=A((Nt(k)+1):(Nt(k+1)),(Nt(k)+1):(Nt(k+1)));
    sum_Akl_Gamma=0;
    for l=k+1:N
        Akl=A((Nt(k)+1):(Nt(k+1)),(Nt(l)+1):(Nt(l+1)));
        sum_Akl_Gamma=sum_Akl_Gamma+norm(Akl)*Gamma(l);
    end
    Gamma(k)=max(norm(exp(Akk),1))*(sum_Akl_Gamma+k*D_M*M^(N+1)*R^(-N+k-2))*t;
end
EB=Gamma(1);
end



==> code/Van_der_Pol_3rd_order_Trajectory_generator.m <==
clear all
close all


T=[0 20];
% 
% A=[0 1 0 0 0 0 0 0 0 ;
%     -1 -1 0 0 0 0 1 0 0;
%     0 0 0 2 0 0 0 0 0;
%     0 0 -1 -1 1 0 0 0 0;
%     0 0 0 -2 -2 0 0 0 0;
%     0 0 0 0 0 0 3 0 0;
%     0 0 0 0 0 -1 -1 2 0;
%     0 0 0 0 0 0 -2 -2 1;
%     0 0 0 0 0 0 0 -3 -3];
% A=A(1:9,1:9);
% 
% x0=[1;1];
% z02=[1,1,1,1,1];
% z03=[1,1,1,1,1,1,1,1,1];
% 
% x0=[1;0];
% z02=[1,0,1,0,0];
% z03=[1,0,1,0,0,1,0,0,0];
% 
% 
% 
% 
% [t,y]=ode45(@deriv,T,x0);
% 
% 
% 
% 
% 
% [t2,y2]=ode45(@deriv2,T,z02);

% [t3,y3]=ode45(@deriv3,T,z03);

H=[];
for i=1:209
    x0=2*rand(2,1)-1;
    z0=[x0(1),x0(2),x0(1)^2,x0(1)*x0(2),x0(2)^2,x0(1)^3,x0(1)^2*x0(2),x0(1)*x0(2)^2,x0(2)^3];
[t,y]=ode45(@deriv3,[0:0.2:20],z0);
y=y';
Y=[];
l=10;
for j=1:size(y,2)-l
    Y=[Y;y(:,j:j+l)];
end
    
H=[H,Y];

Data(i,:,:)=y;
end

P=H*ones(size(H,2),1);
P=reshape(P,9,size(y,2)-l);
plot(P(1,:),P(2,:))

% plot(y(:,1),y(:,2))
% hold on
% plot(y2(:,1),y2(:,2))
% plot(y3(:,1),y3(:,2))
% hold off
% 
% legend('true','second order','third order')

function Xdot=deriv(t,X)
Xdot=[X(2);
    -X(1)-X(2)+X(2)*(X(1))^2];


end


function Xdot=deriv2(t,X)
A=[0,1,0,0,0;-1,-1,0,0,0;0,0,0,2,0;0,0,-1,-1,1;0,0,0,-2,-2];
Xdot=A*X;


end

function Xdot=deriv3(t,X)
A= [0 1 0 0 0 0 0 0 0 ;
   -1 -1 0 0 0 0 1 0 0;
    0 0 0 2 0 0 0 0 0;
    0 0 -1 -1 1 0 0 0 0;
    0 0 0 -2 -2 0 0 0 0;
    0 0 0 0 0 0 3 0 0;
    0 0 0 0 0 -1 -1 2 0;
    0 0 0 0 0 0 -2 -2 1;
    0 0 0 0 0 0 0 -3 -3];
Xdot=A*X;


end


function Xdot=deriv4(t,X)
A= [0 1 0 0 0 0 0 0 0 0 0 0 0 0 ;
   -1 -1 0 0 0 0 1 0 0 0 0 0 0 0;
    0 0 0 2 0 0 0 0 0 0 0 0 0 0 ;
    0 0 -1 -1 1 0 0 0 0 1 0 0 0;
    0 0 0 -2 -2 0 0 0 0 0 0 2 0 0;
    0 0 0 0 0 0 3 0 0 0 0 0 0 0;
    0 0 0 0 0 -1 -1 2 0 0 0 0 0 0;
    0 0 0 0 0 0 -2 -2 1  0 0 0 0 0;
    0 0 0 0 0 0 0 -3 -3 0 0 0 0 0;
    0 0 0 0 0 0 0 0 0 0 4 0 0 0;
    0 0 0 0 0 0 0 0 0 -1 -1 3 0 0;
    0 0 0 0 0 0 0 0 0 0 -2 -2 2 0;
    0 0 0 0 0 0 0 0 0 0 0 -3 3 1;
    0 0 0 0 0 0 0 0 0 0 0 0 -4 -4];
Xdot=A*X;


end


==> code/Van_der_Pol_Trajectory_generator.m <==
clear all
close all


x0=[1;1];


H=[];
Y=[];
for i=1:209
    x0=2*rand(2,1)-1;
[t,y]=ode45(@deriv,[0:0.2:10],x0);

Y(:,:,i)=[y'];

z=[y(:,1),y(:,2),y(:,1).^2,y(:,1).*y(:,2),y(:,2).^2,y(:,1).^3,y(:,1).^2.*y(:,2),y(:,1).*y(:,2).^2,y(:,2).^3,...
    y(:,1).^4,y(:,1).^3.*y(:,2),y(:,1).^2.*y(:,2).^2,y(:,1).*y(:,2).^3,y(:,2).^4,...
    y(:,1).^5,y(:,1).^4.*y(:,2),y(:,1).^3.*y(:,2).^2,y(:,1).^2.*y(:,2).^3,y(:,1).*y(:,2).^4,y(:,2).^5];
% z=[y(:,1),y(:,2),sin(y(:,1)),sin(y(:,2)),sin(2*y(:,1)),sin(2*y(:,2)),sin(3*y(:,1)),sin(3*y(:,2))];
Data(i,:,:)=z';
end

% hold on
% for i=1:209
% y1=squeeze(Y(i,1,:));
% y2=squeeze(Y(i,2,:));
% plot(y1,y2)
% 
% end
% hold off

function Xdot=deriv(t,X)
Xdot=[X(2);
    -X(1)-X(2)+X(2)*(X(1))^2];


end





==> code/Van_der_Pol_genral_Trajectory_generator.m <==
close all

clearvars -except n2


x0=[1;1];
n1=2; %real system order

V=0:n2;
M=permn(V,n1);
toDelete       = (sum(M, 2) <2);
M(toDelete, :) = [];
toDelete       = (sum(M, 2) >n2);
M(toDelete, :) = [];
M=[eye(n1);M];



H=[];
Y=[];
for i=1:2009
    x0=2*rand(2,1)-1;
[t,y]=ode45(@deriv,[0:0.2:10],x0);

Y(:,:,i)=[y'];

for j=1:size(y,1);
    z1(j,:)=(prod((y(j,:))'.^(M')));
end

% z=[y(:,1),y(:,2),y(:,1).^2,y(:,1).*y(:,2),y(:,2).^2,y(:,1).^3,y(:,1).^2.*y(:,2),y(:,1).*y(:,2).^2,y(:,2).^3,...
%     y(:,1).^4,y(:,1).^3.*y(:,2),y(:,1).^2.*y(:,2).^2,y(:,1).*y(:,2).^3,y(:,2).^4,...
%     y(:,1).^5,y(:,1).^4.*y(:,2),y(:,1).^3.*y(:,2).^2,y(:,1).^2.*y(:,2).^3,y(:,1).*y(:,2).^4,y(:,2).^5];
% z=[y(:,1),y(:,2),sin(y(:,1)),sin(y(:,2)),sin(2*y(:,1)),sin(2*y(:,2)),sin(3*y(:,1)),sin(3*y(:,2))];
Data(i,:,:)=z1';
end

% hold on
% for i=1:209
% y1=squeeze(Y(i,1,:));
% y2=squeeze(Y(i,2,:));
% plot(y1,y2)
% 
% end
% hold off

function Xdot=deriv(t,X)
Xdot=[X(2);
    -X(1)-X(2)+X(2)*(X(1))^2];


end





==> code/Van_der_Pol_genral_Trajectory_generator_2.m <==
close all

clearvars -except n2 nn maxerror_lin maxerror C eb norm_A_minus_A_hat maxerror_lin2

% n2=7; %lifted system order
x0=[1;1];
n1=2; %real system order
M=[];
for i=1:n2
    M=[M;genpow(n1,i)];
end
% V=0:n2;
% M=permn(V,n1);
% toDelete       = (sum(M, 2) <2);
% M(toDelete, :) = [];
% toDelete       = (sum(M, 2) >n2);
% M(toDelete, :) = [];
% M=[eye(n1);M];



H=[];
Y=[];
for i=1:209
    x0=2*rand(2,1)-1;
[t,y]=ode45(@deriv,[0:0.02:10],x0);
% w=genSimpsonsRuleWeights(t);
% y_test=y'*w;
% y=y/mean((abs(y_test)));

Y(:,:,i)=[y'];

for j=1:size(y,1);
    z1(j,:)=(prod((y(j,:))'.^(M')));
end

% z=[y(:,1),y(:,2),y(:,1).^2,y(:,1).*y(:,2),y(:,2).^2,y(:,1).^3,y(:,1).^2.*y(:,2),y(:,1).*y(:,2).^2,y(:,2).^3,...
%     y(:,1).^4,y(:,1).^3.*y(:,2),y(:,1).^2.*y(:,2).^2,y(:,1).*y(:,2).^3,y(:,2).^4,...
%     y(:,1).^5,y(:,1).^4.*y(:,2),y(:,1).^3.*y(:,2).^2,y(:,1).^2.*y(:,2).^3,y(:,1).*y(:,2).^4,y(:,2).^5];
% z=[y(:,1),y(:,2),sin(y(:,1)),sin(y(:,2)),sin(2*y(:,1)),sin(2*y(:,2)),sin(3*y(:,1)),sin(3*y(:,2))];
Data(i,:,:)=z1';
end

% hold on
% for i=1:209
% y1=squeeze(Y(i,1,:));
% y2=squeeze(Y(i,2,:));
% plot(y1,y2)
% 
% end
% hold off

function Xdot=deriv(t,X)
Xdot=[X(2);
    -X(1)-X(2)+X(2)*(X(1))^2];


end





==> code/Van_der_Pol_genral_Trajectory_generator_3.m <==
close all
Y=[];
for i=1:209
    x0=2*rand(2,1)-1;
[t,y]=ode45(@deriv,[0:0.02:10],x0);
% w=genSimpsonsRuleWeights(t);
% y_test=y'*w;
% y=y/mean((abs(y_test)));

Y(:,:,i)=[y'];
end



% hold on
% for i=1:209
% y1=squeeze(Y(i,1,:));
% y2=squeeze(Y(i,2,:));
% plot(y1,y2)
% 
% end
% hold off

function Xdot=deriv(t,X)
Xdot=[X(2);
    -X(1)-X(2)+X(2)*(X(1))^2];


end





==> code/Van_der_Pol_genral_Trajectory_lifting_3.m <==
clearvars -except n2 nn maxerror_lin maxerror C eb...
    norm_A_minus_A_hat maxerror_lin2 maxerror_lin3 Y t

% n2=7; %lifted system order
x0=[1;1];
n1=2; %real system order
M=[];
for i=1:n2
    M=[M;genpow(n1,i)];
end
% V=0:n2;
% M=permn(V,n1);
% toDelete       = (sum(M, 2) <2);
% M(toDelete, :) = [];
% toDelete       = (sum(M, 2) >n2);
% M(toDelete, :) = [];
% M=[eye(n1);M];



H=[];
% Y=[];

% w=genSimpsonsRuleWeights(t);
% y_test=y'*w;
% y=y/mean((abs(y_test)));

% Y(:,:,i)=[y'];
for i=1:209
    y=(squeeze(Y(:,:,i)))';
for j=1:size(y,1);
    z1(j,:)=(prod((y(j,:))'.^(M')));
end

% z=[y(:,1),y(:,2),y(:,1).^2,y(:,1).*y(:,2),y(:,2).^2,y(:,1).^3,y(:,1).^2.*y(:,2),y(:,1).*y(:,2).^2,y(:,2).^3,...
%     y(:,1).^4,y(:,1).^3.*y(:,2),y(:,1).^2.*y(:,2).^2,y(:,1).*y(:,2).^3,y(:,2).^4,...
%     y(:,1).^5,y(:,1).^4.*y(:,2),y(:,1).^3.*y(:,2).^2,y(:,1).^2.*y(:,2).^3,y(:,1).*y(:,2).^4,y(:,2).^5];
% z=[y(:,1),y(:,2),sin(y(:,1)),sin(y(:,2)),sin(2*y(:,1)),sin(2*y(:,2)),sin(3*y(:,1)),sin(3*y(:,2))];
Data(i,:,:)=z1';
end

==> code/Van_der_pol_linerizer.m <==
clear all 
close all

ind=[1 0 1; 2 1 0; 2 0 1; 2 2 1];
val=[1;-1;-1;1];

n2=4;
n1=2; %real system order
M=[];
for i=1:n2
    M=[M;genpow(n1,i)];
end

e=[1 0;0 1];

A=[];
for k=1:n2
    Arow=[];
    for l=1:n2
        for j=1:n1
            G1=genpow(n1,k);
            G2=genpow(n1,l);
            
            for m1=1:size(G1,1);
                for m2=1:size(G2,1);
                    
                    inexTemp=G2(m2,:)-G1(m1,:)+e(j,:);
                    
                   [Lia, Locb] = ismember([j,inexTemp],ind, 'rows');
                   if Lia==1
                    Atemp(j,m1,m2)=G1(m1,j)*Lia*(val(Locb));
                   else
                        Atemp(j,m1,m2)=0;
                   end
                   
                   
                end
            end
            
            
%             G3=G1+G3
        
        end
        Akl=squeeze(sum(Atemp,1));
        Arow=[Arow,Akl]
        clear Atemp
    end
    a=1;
    A=[A;Arow(:,1:size(M,1))]
end


==> code/genSimpsonsRuleWeights.m <==
function weights = genSimpsonsRuleWeights(t)
% Generate weights for Simpson's rule integration for a function f(t) 
% sampled unevenly at sampling points t(1), t(2), ...
% Input: A vector containing sampling locations
% Output: Weights corresponding to the sampling locations, the same size as
% the input
% The code is based on the Composite Simpson's rule for irregularly spaced
% data: https://en.wikipedia.org/wiki/Simpson%27s_rule#Composite_Simpson's_rule_for_irregularly_spaced_data
    h=diff(t);
    N=nnz(~isnan(t)) - 1;
    weights = zeros(size(t));
    for i = 1:floor(N/2)
        j=2*i-1;
        alpha_i = (2*h(j+1)^3-h(j)^3+3*h(j)*h(j+1)^2)/...
            (6*h(j+1)*(h(j+1)+h(j)));
        beta_i = (h(j+1)^3+h(j)^3+3*h(j+1)*h(j)*(h(j+1)+h(j)))/...
            (6*h(j+1)*h(j));
        eta_i = (2*h(j)^3-h(j+1)^3+3*h(j+1)*h(j)^2) /...
            (6*h(j)*(h(j+1)+h(j)));
        weights(j) = weights(j)+eta_i;
        weights(j+1) = weights(j+1)+beta_i;
        weights(j+2) = weights(j+2)+alpha_i;
    end
    if mod(N+1,2) == 0
        alpha = (2*h(N)^2+3*h(N-1)*h(N))/(6*(h(N-1)+h(N)));
        beta = (h(N)^2+3*h(N)*h(N-1))/(6*h(N-1));
        eta = h(N)^3/(6*h(N-1)*(h(N-1)+h(N)));
        %%% Comment the next three lines to use trapezoidal rule on the
        %%% last interval
        weights(N+1) = weights(N+1) + alpha;
        weights(N) = weights(N) + beta;
        weights(N-1) = weights(N-1) - eta;
        %%% Uncomment the next two lines to use trapezoidal rule on the 
        %%% last interval
        % weights(N) = weights(N)+h(N)/2;
        % weights(N+1) = weights(N+1)+h(N)/2;
    end
end

==> code/genpow.m <==
function v = genpow(ndig,sum)
% GENPOW - Internal use only
%
% Generate powers
%
% GENPOW(NDIG,SUM) returns a matrix whose rows are
% all vectors with NDIG ndigits summing up to SUM
% For example GENPOW(3,2) returns [2 0 0;1 1 0;1 0 1;0 2 0;0 1 1;0 0 2]
%
% D. Henrion, 20 November 2003
% Last modified on 16 December 2006

if ndig > 1
    v = zeros(1,ndig);
    if sum > 0
        r = 0;
        for k = sum:-1:0
            % Recursive call
            w = genpow(ndig-1,sum-k); rd = size(w,1);
            v(r+1:r+rd,1) = repmat(k,rd,1);
            v(r+1:r+rd,2:ndig) = w;
            r = r+rd;
        end
    end
else
    v = sum;
end

==> code/identifaction.m <==
clear all
tic
%maybe use rng(19)
%maybe use rng(23)
rng(46)
%Van_der_Pol_genral_Trajectory_generator_2
Van_der_Pol_genral_Trajectory_generator_3
for nn=1:12
n2=nn; %lifted system order

Van_der_Pol_genral_Trajectory_lifting_3
%Van_der_Pol_genral_Trajectory_generator_2
%  Van_der_Pol_3rd_order_Trajectory_generator
close all
clearvars -except Data t M n2 nn maxerror_lin maxerror C eb...
    norm_A_minus_A_hat maxerror_lin2 maxerror_lin3 Y

n=size(Data,2);
N=size(Data,1);
w=genSimpsonsRuleWeights(t);

for i=1:N
X_T_minus_X0(:,i)=Data(i,:,end)-Data(i,:,1);
y(:,i)=squeeze(Data(i,:,:))*w;

% y(:,i)=(squeeze(Data(i,:,:))*w)/min(abs(y_test(:,i)));
% X_T_minus_X0(:,i)=Data(i,:,end)-Data(i,:,1)/min(abs(y_test(:,i)));
end

C(nn)=cond(y);
% plot(C)
% A=(reshape((pinv(kron(eye(n),y')))*reshape((X_T_minus_X0'),1,n*N)',n,n))';
A=X_T_minus_X0*pinv(y);
P.A=A;


ind=[1 0 1; 2 1 0; 2 0 1; 2 2 1];
val=[1;-1;-1;1];
ACL=Carleman_Linearisation(ind,val,n2);
PCL.A=ACL;
eb(nn)=Error_bound_estimation(ACL);

x0=0*rand(2,1)-[1;-1];
z0=(prod((x0(:,1)).^(M')));

% z0=[x0(1),x0(2),x0(1)^2,x0(1)*x0(2),x0(2)^2 ,x0(1)^3,x0(1)^2*x0(2),x0(1)*x0(2)^2,x0(2)^3,...
%    x0(1)^4,x0(1)^3*x0(2),x0(1)^2*x0(2)^2,x0(1)*x0(2)^3,x0(2)^4,...
%    x0(1)^5,x0(1)^4*x0(2),x0(1)^3*x0(2)^2,x0(1)^2*x0(2)^3,x0(1)*x0(2)^4,x0(2)^5];
% z0=[x0(1),x0(2),sin(x0(1)),sin(x0(2)),sin(2*x0(1)),sin(2*x0(2)),sin(3*x0(1)),sin(3*x0(2))];
[that,y]=ode45(@(t,y)derivID(t,y,P),[0:0.002:5],z0);

[t1,y1]=ode45(@deriv,[0:0.002:5],x0);

% [t2,y2]=ode45(@deriv3,[0:0.2:20],z0);
 
[t2,y2]=ode45(@(t,y)deriv_CL(t,y,PCL),[0:0.002:5],z0);


maxerror(nn)=max(vecnorm((y(1:101,1:2)-y1(1:101,:))'));
maxerror_lin(nn)=max(vecnorm((y2(1:101,1:2)-y1(1:101,:))'));
maxerror_lin2(nn)=max(vecnorm((y2(1:101,:)-y(1:101,:))'));
maxerror_lin3(nn)=max(vecnorm((y2(1:101,1:2)-y(1:101,1:2))'));

norm_A_minus_A_hat(:,nn)=[norm(A-ACL);norm(expm(ACL*0.2))];
plot(y(:,1),y(:,2),y1(:,1),y1(:,2),y2(:,1),y2(:,2),'LineWidth',2)
legend('Identified System','Nonlinear System','Linearized System')
xlabel('$x_1$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
% 
set(gcf, 'PaperPosition', [0 0 5 5]); %Position plot at left hand corner with width 5 and height 5.
set(gcf, 'PaperSize', [5 5]); %Set the paper to have width 5 and height 5.
saveas(gcf, "figures/order_"+nn,'pdf') %Save figure
end
eta=2.365.*0.8.^([1:nn]);
 %plot(2:nn,maxerror(2:end),'*',2:nn,maxerror_lin(2:end),'*',2:nn,eta(2:end),'LineWidth',2)
 plot(2:12,maxerror(2:12),'*',2:12,maxerror_lin(2:12),'*','LineWidth',2)
%legend('error of identiefied system','error of linearized sysytem', 'maximum error for \tau*=0.2')
legend('Identified: $\sup _{0\leq t \leq \tau^*}\left\|x(t)-\hat{z} \mid_2(t)\right\|$ '...
    ,'Linearized: $\sup _{0\leq t \leq \tau^*}\left\|x(t)-z \mid_2(t)\right\|$ ','Interpreter','latex')
xlabel('$N$','Interpreter','latex')
%ylabel('$\sup _{t \geq 0}\left\|x-z_{1,2}\right\|$','Interpreter','latex')

set(gcf, 'PaperPosition', [0 0 10 5]); %Position plot at left hand corner with width 10 and height 5.
set(gcf, 'PaperSize', [10 5]); %Set the paper to have width 10 and height 5.
saveas(gcf, 'figures/error_plot', 'pdf') %Save figure

deltabar=0.2*sum(norm_A_minus_A_hat)+eta;
plot(1:12,deltabar(1:12),'*',1:12,eta(1:12),'*','LineWidth',2)
legend('Analytical Error Bound for Identified System','Analytical Error Bound for Linearized System')
xlabel('$N$','Interpreter','latex')

set(gcf, 'PaperPosition', [0 0 10 5]); %Position plot at left hand corner with width 10 and height 5.
set(gcf, 'PaperSize', [10 5]); %Set the paper to have width 10 and height 5.
saveas(gcf, 'figures/error_bound', 'pdf') %Save figure

plot(1:12,maxerror_lin2,'*','LineWidth',2)
xlabel('$N$','Interpreter','latex')
ylabel('$\sup _{0\leq t \leq \tau^*}\left\|z(t)-\hat{z}(t)\right\|$','Interpreter','latex')

set(gcf, 'PaperPosition', [0 0 10 5]); %Position plot at left hand corner with width 10 and height 5.
set(gcf, 'PaperSize', [10 5]); %Set the paper to have width 10 and height 5.
saveas(gcf, 'figures/error_plot_full_z_zhat', 'pdf') %Save figure

plot(1:12,maxerror_lin3,'*','LineWidth',2)
xlabel('$N$','Interpreter','latex')
ylabel('$\sup _{0\leq t \leq \tau^*}\left\|z \mid_2(t)-\hat{z}\mid_2(t)\right\|$','Interpreter','latex')

set(gcf, 'PaperPosition', [0 0 10 5]); %Position plot at left hand corner with width 10 and height 5.
set(gcf, 'PaperSize', [10 5]); %Set the paper to have width 10 and height 5.
saveas(gcf, 'figures/error_plot_1_2_z_zhat', 'pdf') %Save figure

% plot(2:10,C(2:end),'*','LineWidth',2)
% % legend('error of identiefied system','error of linearized sysytem')
% xlabel('$k$','Interpreter','latex')
% ylabel('Condition number','Interpreter','latex')
% 
% set(gcf, 'PaperPosition', [0 0 5 5]); %Position plot at left hand corner with width 5 and height 5.
% set(gcf, 'PaperSize', [5 5]); %Set the paper to have width 5 and height 5.
% saveas(gcf, 'condition_plot', 'pdf') %Save figure



toc
function Xdot=derivID(t,X,P)
A=P.A;
Xdot=A*X;

end

function Xdot=deriv_CL(t,X,P)
A=P.A;
Xdot=A*X;

end

function Xdot=deriv(t,X)
Xdot=[X(2);
    -X(1)-X(2)+X(2)*(X(1))^2];


end

% function Xdot=deriv3(t,X)
% A= [0 1 0 0 0 0 0 0 0 ;
%    -1 -1 0 0 0 0 1 0 0;
%     0 0 0 2 0 0 0 0 0;
%     0 0 -1 -1 1 0 0 0 0;
%     0 0 0 -2 -2 0 0 0 0;
%     0 0 0 0 0 0 3 0 0;
%     0 0 0 0 0 -1 -1 2 0;
%     0 0 0 0 0 0 -2 -2 1;
%     0 0 0 0 0 0 0 -3 -3];
% Xdot=A*X;
% 
% 
% end
% function Xdot=deriv4(t,X)
% A= [0 1 0 0 0 0 0 0 0 0 0 0 0 0 ;
%    -1 -1 0 0 0 0 1 0 0 0 0 0 0 0;
%     0 0 0 2 0 0 0 0 0 0 0 0 0 0 ;
%     0 0 -1 -1 1 0 0 0 0 0 1 0 0 0;
%     0 0 0 -2 -2 0 0 0 0 0 0 2 0 0;
%     0 0 0 0 0 0 3 0 0 0 0 0 0 0;
%     0 0 0 0 0 -1 -1 2 0 0 0 0 0 0;
%     0 0 0 0 0 0 -2 -2 1  0 0 0 0 0;
%     0 0 0 0 0 0 0 -3 -3 0 0 0 0 0;
%     0 0 0 0 0 0 0 0 0 0 4 0 0 0;
%     0 0 0 0 0 0 0 0 0 -1 -1 3 0 0;
%     0 0 0 0 0 0 0 0 0 0 -2 -2 2 0;
%     0 0 0 0 0 0 0 0 0 0 0 -3 3 1;
%     0 0 0 0 0 0 0 0 0 0 0 0 -4 -4];
% Xdot=A*X;
% 
% 
% end


==> code/permn.m <==
function [M, I] = permn(V, N, K)
% PERMN - permutations with repetition
%   Using two input variables V and N, M = PERMN(V,N) returns all
%   permutations of N elements taken from the vector V, with repetitions.
%   V can be any type of array (numbers, cells etc.) and M will be of the
%   same type as V.  If V is empty or N is 0, M will be empty.  M has the
%   size numel(V).^N-by-N. 
%
%   When only a subset of these permutations is needed, you can call PERMN
%   with 3 input variables: M = PERMN(V,N,K) returns only the K-ths
%   permutations.  The output is the same as M = PERMN(V,N) ; M = M(K,:),
%   but it avoids memory issues that may occur when there are too many
%   combinations.  This is particulary useful when you only need a few
%   permutations at a given time. If V or K is empty, or N is zero, M will
%   be empty. M has the size numel(K)-by-N. 
%
%   [M, I] = PERMN(...) also returns an index matrix I so that M = V(I).
%
%   Examples:
%     M = permn([1 2 3],2) % returns the 9-by-2 matrix:
%              1     1
%              1     2
%              1     3
%              2     1
%              2     2
%              2     3
%              3     1
%              3     2
%              3     3
%
%     M = permn([99 7],4) % returns the 16-by-4 matrix:
%              99     99    99    99
%              99     99    99     7
%              99     99     7    99
%              99     99     7     7
%              ...
%               7      7     7    99
%               7      7     7     7
%
%     M = permn({'hello!' 1:3},2) % returns the 4-by-2 cell array
%             'hello!'        'hello!'
%             'hello!'        [1x3 double]
%             [1x3 double]    'hello!'
%             [1x3 double]    [1x3 double]
%
%     V = 11:15, N = 3, K = [2 124 21 99]
%     M = permn(V, N, K) % returns the 4-by-3 matrix:
%     %        11  11  12
%     %        15  15  14
%     %        11  15  11
%     %        14  15  14
%     % which are the 2nd, 124th, 21st and 99th permutations
%     % Check with PERMN using two inputs
%     M2 = permn(V,N) ; isequal(M2(K,:),M)
%     % Note that M2 is a 125-by-3 matrix
%
%     % PERMN can be used generate a binary table, as in
%     B = permn([0 1],5)  
%
%   NB Matrix sizes increases exponentially at rate (n^N)*N.
%
%   See also PERMS, NCHOOSEK
%            ALLCOMB, PERMPOS, NEXTPERM, NCHOOSE2 on the File Exchange

% tested in Matlab 2018a
% version 6.2 (jan 2019)
% (c) Jos van der Geest
% Matlab File Exchange Author ID: 10584
% email: samelinoa@gmail.com

% History
% 1.1 updated help text
% 2.0 new faster algorithm
% 3.0 (aug 2006) implemented very fast algorithm
% 3.1 (may 2007) Improved algorithm Roger Stafford pointed out that for some values, the floor
%   operation on floating points, according to the IEEE 754 standard, could return
%   erroneous values. His excellent solution was to add (1/2) to the values
%   of A.
% 3.2 (may 2007) changed help and error messages slightly
% 4.0 (may 2008) again a faster implementation, based on ALLCOMB, suggested on the
%   newsgroup comp.soft-sys.matlab on May 7th 2008 by "Helper". It was
%   pointed out that COMBN(V,N) equals ALLCOMB(V,V,V...) (V repeated N
%   times), ALLCMOB being faster. Actually version 4 is an improvement
%   over version 1 ...
% 4.1 (jan 2010) removed call to FLIPLR, using refered indexing N:-1:1
%   (is faster, suggestion of Jan Simon, jan 2010), removed REPMAT, and
%   let NDGRID handle this
% 4.2 (apr 2011) corrrectly return a column vector for N = 1 (error pointed
%    out by Wilson).
% 4.3 (apr 2013) make a reference to COMBNSUB
% 5.0 (may 2015) NAME CHANGED (COMBN -> PERMN) and updated description,
%   following comment by Stephen Obeldick that this function is misnamed
%   as it produces permutations with repetitions rather then combinations.
% 5.1 (may 2015) always calculate M via indices
% 6.0 (may 2015) merged the functionaly of permnsub (aka combnsub) and this
%   function
% 6.1 (may 2016) fixed spelling errors
% 6.2 (jan 2019) fixed some coding style warnings

narginchk(2, 3) ;

if fix(N) ~= N || N < 0 || numel(N) ~= 1
    error('permn:negativeN','Second argument should be a positive integer') ;
end
nV = numel(V) ;

if nargin==2 
    %% PERMN(V,N) - return all permutations
    if nV == 0 || N == 0
        M = zeros(nV, N) ;
        I = zeros(nV, N) ;
    elseif N == 1
        % return column vectors
        M = V(:) ;
        I = (1:nV).' ;
    else
        % this is faster than the math trick used with 3 inputs below
        [Y{N:-1:1}] = ndgrid(1:nV) ;
        I = reshape(cat(N+1, Y{:}), [], N) ;
        M = V(I) ;
    end
else
    %% PERMN(V,N,K) - return a subset of all permutations
    nK = numel(K) ;
    if nV == 0 || N == 0 || nK == 0
        M = zeros(numel(K), N) ;
        I = zeros(numel(K), N) ;
    elseif nK < 1 || any(K<1) || any(K ~= fix(K))
        error('permn:InvalidIndex','Third argument should contain positive integers.') ;
    else
        V = reshape(V, 1, []) ; % v1.1 make input a row vector
        nV = numel(V) ;
        Npos = nV^N ;
        if any(K > Npos)
            warning('permn:IndexOverflow', ...
                'Values of K exceeding the total number of combinations are saturated.')
            K = min(K, Npos) ;
        end
             
        % The engine is based on version 3.2 with the correction
        % suggested by Roger Stafford. This approach uses a single matrix
        % multiplication.
        B = nV.^(1-N:0) ;
        I = ((K(:)-.5) * B) ; % matrix multiplication
        I = rem(floor(I), nV) + 1 ;
        M = V(I) ;
    end
end

% Algorithm using for-loops
% which can be implemented in C or VB
%
% nv = length(V) ;
% C = zeros(nv^N,N) ; % declaration
% for ii=1:N,
%     cc = 1 ;
%     for jj=1:(nv^(ii-1)),
%         for kk=1:nv,
%             for mm=1:(nv^(N-ii)),
%                 C(cc,ii) = V(kk) ;
%                 cc = cc + 1 ;
%             end
%         end
%     end
% end


